Linear embeddings of $K_9$ are triple linked

We use the theory of oriented matroids to show that any linear embedding of $K_9$, the complete graph on nine vertices, contains a non-split link with three components.

==> anc/OM9_program-v2.3.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     86657,       2031]
NotebookOptionsPosition[     86350,       2016]
NotebookOutlinePosition[     86703,       2032]
CellTagsIndexPosition[     86660,       2029]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This program finds non-split 3-component links in acyclic, uniform, \
oriented matroids of rank 4 on 9 elements.\n\n",
 StyleBox["Instructions for running the program",
  FontWeight->"Bold"],
 ":\nClick: Edit > Select All\nPress: Shift-Enter\nClick: File > New\nIn the \
new window, type in the following command and press Shift-Enter:\nrun[",
 StyleBox["\"++-+--+...\"",
  FontFamily->"Courier"],
 "] where the \[OpenCurlyDoubleQuote]+- string\[CloseCurlyDoubleQuote] is \
copied from the \n",
 StyleBox["Catalog of Isomorphism Classes of Oriented Matroids",
  FontSlant->"Italic"],
 "\non the Web at\n\
http://www.om.math.ethz.ch/?p=catom&card=9&rank=4&filter=nondeg\n\n\n\n",
 StyleBox["Explanation of the output",
  FontWeight->"Bold"],
 ":\nIn the output, each 3-link is followed by its \
\[OpenCurlyDoubleQuote]linking pattern\[CloseCurlyDoubleQuote], as explained \
in the following example:\nIn {{{1,4,7},{2,5,9},{3,6,8},{1,1,0}}}\nthe last \
triple, {1,1,0}, is the ",
 StyleBox["linking pattern",
  FontSlant->"Italic"],
 "; \nthe first number in the linking pattern, i.e., 1, is the absolute value \
of the linking number of the first and second triangles, i.e.,\n{1,4,7} and \
{2,5,9};\nthe second number in the linking pattern, i.e., 1, is the absolute \
value of the linking number of the first and third triangles, i.e.,\n{1,4,7} \
and {3,6,8};\nthe third number in the linking pattern, i.e., 0, is the \
absolute value of the linking number of the second and third triangles, i.e.,\
\n{2,5,9} and {3,6,8}.\n\n====================================\n"
}], "Text",
 CellChangeTimes->{{3.537590674751905*^9, 3.537590676411985*^9}, {
   3.5376254564560223`*^9, 3.5376254567973413`*^9}, {3.5376257221152267`*^9, 
   3.537625758116789*^9}, {3.5376258060193996`*^9, 3.537625834106442*^9}, {
   3.5376266256198874`*^9, 3.537626630313858*^9}, 3.537646664973082*^9, {
   3.603968736510826*^9, 3.603969813302486*^9}, {3.6039720461267776`*^9, 
   3.603972064745751*^9}, {3.6039802172197866`*^9, 3.603980366375587*^9}, {
   3.603980742778007*^9, 3.6039807448944607`*^9}},
 FontSize->14],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Global", " ", 
     RowBox[{"varaibles", " ", "--"}], " ", "set", " ", "by", " ", "user", 
     " ", "in", " ", "dialogbox"}], ";", " ", 
    RowBox[{"default", " ", "values", " ", "appear", " ", "below"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"askForOptions", "=", "True"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"findNonsplit3Links", "=", "\"\<One\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showAllCircuits", "=", "\"\<No\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showPiercingEdgesForEachTriangle", "=", "\"\<No\>\""}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "Not"}], " ", "set", " ", "by", " ", "user", " ", 
     "in", " ", "this", " ", "version"}], " ", "*****)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"skipCyclicOMs", "=", "True"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"printCyclicOMs", "=", "False"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Global", " ", 
      RowBox[{"variables", " ", "--"}], " ", "set", " ", "internally", " ", 
      "by", " ", "program"}], ",", " ", 
     RowBox[{"not", " ", "by", " ", "user"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"results", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"isCyclicOM", "=", "False"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"findAllLinks", "=", "False"}], ";"}], " ", "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Global", " ", "Constants"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"R9", "=", 
     RowBox[{"Range", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"auc", "=", 
     RowBox[{"Subsets", "[", 
      RowBox[{"R9", ",", 
       RowBox[{"{", "5", "}"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"all", " ", "unsigned", " ", "circuits"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"aub", "=", 
     RowBox[{"Subsets", "[", 
      RowBox[{"R9", ",", 
       RowBox[{"{", "4", "}"}]}], "]"}]}], ";", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{"all", " ", "unsigned", " ", "bases"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"allTris", "=", 
     RowBox[{"Subsets", "[", 
      RowBox[{"R9", ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"all", " ", "triangles", " ", "in", " ", "K9"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"fullReorientationSets", "=", 
     RowBox[{"Subsets", "[", 
      RowBox[{"R9", ",", "4"}], "]"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "all", " ", "sets", " ", "on", " ", "which", " ", "we", " ", "will", 
       " ", "do", " ", "reorientations"}], ";", " ", 
      RowBox[{"note", ":", " ", 
       RowBox[{"not", " ", "same", " ", "as", " ", "aub"}]}]}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"ca848484", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"84", ",", "84", ",", "84"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ca280", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", "280"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"tA", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "9", ",", "9"}], "}"}]}], "]"}]}], ";", 
       RowBox[{"i", "=", "1"}]}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "allTris", "]"}]}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tA", "\[LeftDoubleBracket]", " ", 
        RowBox[{
         RowBox[{"allTris", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
         RowBox[{"allTris", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
         RowBox[{"allTris", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}]}], " ", 
        "\[RightDoubleBracket]"}], "=", " ", "i"}]}], " ", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"for", " ", "each", " ", "triangle", " ", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], ",", " ", 
       RowBox[{"the", " ", "entry", " ", 
        RowBox[{"tA", "\[LeftDoubleBracket]", 
         RowBox[{"a", ",", "b", ",", "c"}], "\[RightDoubleBracket]"}], " ", 
        "is", " ", "set", " ", "equal", " ", "to", " ", "i", " ", "where", 
        " ", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c"}], "}"}], " ", "is", " ", "the", " ",
         "ith", " ", "triangle", " ", "in", " ", "the", " ", "list", " ", 
        "allTris"}]}], " ", "*)"}], "\[IndentingNewLine]", "]"}], ";", 
    RowBox[{"(*", " ", "For", " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"vbTable", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{"aub", ",", "i"}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "9"}], "}"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\"\<vertex-base-Table\>\"", ":", " ", 
        RowBox[{
         RowBox[{
         "vbTable", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         " ", "is", " ", "a", " ", "list", " ", "of", " ", "all", " ", 
         "bases", " ", 
         RowBox[{"(", 
          RowBox[{"\"\<by number\>\"", ",", " ", 
           RowBox[{
           "in", " ", "the", " ", "order", " ", "each", " ", "appears", " ", 
            "in", " ", "allBs"}]}], ")"}], " ", "that", " ", "contain", " ", 
         "vertex", " ", "i"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Example", ":", " ", 
        RowBox[{
         RowBox[{
         "vbTable", "\[LeftDoubleBracket]", "9", "\[RightDoubleBracket]"}], 
         " ", "is", " ", 
         RowBox[{"{", 
          RowBox[{"6", ",", "11", ",", "...", ",", "126"}], "}"}]}]}], ";", 
       " ", 
       RowBox[{
       "this", " ", "means", " ", "vertex", " ", "9", " ", "is", " ", "in", 
        " ", "basis", " ", "#6"}]}], ",", "  ", 
      RowBox[{"in", " ", "basis", " ", "#11"}], ",", " ", "...", ",", " ", 
      RowBox[{
       RowBox[{"and", " ", "in", " ", "basis", " ", "#126"}], " ", ";"}]}], 
     " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"bnTable", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"9", ",", "9", ",", "9", ",", "9"}], "}"}]}], "]"}]}], ";", 
       RowBox[{"i", "=", "1"}]}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", "aub", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"bnTable", "\[LeftDoubleBracket]", " ", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{
          "aub", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
          
          RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], 
        "\[RightDoubleBracket]"}], "=", "i"}]}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "\"\<basis-number-Table\>\"", ":", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"bnTable", "\[LeftDoubleBracket]", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], 
          "\[RightDoubleBracket]"}], " ", "is", " ", "set", " ", "equal", " ",
          "to", " ", "i"}]}], ",", " ", 
       RowBox[{"where", " ", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], " ", "is", " ", 
        "the", " ", "ith", " ", "basis", " ", "in", " ", "aub"}]}], " ", 
      "*)"}], "\[IndentingNewLine]", "]"}], 
    RowBox[{"(*", " ", 
     RowBox[{"For", " ", "bnTable"}], " ", "*)"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cyclicOMflag", "=", 
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"flag", " ", "for", " ", "non"}], "-", 
      RowBox[{"acyclic", " ", "OM"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"foundNo3LinksFlag", "=", 
     RowBox[{"{", 
      RowBox[{"-", "2"}], "}"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"flag", " ", "for", " ", "3"}], "-", 
      RowBox[{"linkless", " ", "OM"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "\[Equal]"}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"run", "[", "s_String", "]"}], ":=", 
     StyleBox[
      RowBox[{"checkClass", "[", 
       RowBox[{"plusMinusStringToNegBases", "[", "s", "]"}], "]"}],
      FontFamily->"Courier"]}], 
    StyleBox[";",
     FontFamily->"Courier"]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "This", " ", "is", " ", "the", " ", "function", " ", "used", " ", "to", 
     " ", "run", " ", "the", " ", 
     RowBox[{"program", ".", " ", "\[IndentingNewLine]", "See"}], " ", 
     "instructions", " ", "at", " ", "the", " ", 
     RowBox[{"top", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   StyleBox["\[IndentingNewLine]",
    FontFamily->"Courier"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"checkClass", "[", "negBases_List", "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", " ", 
       RowBox[{
       "reorNum", ",", "newCs", ",", "repCs", ",", "reorientationSets", ",", 
        "\[IndentingNewLine]", "newNegBases", ",", "negBasesRelabeled"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Finds", " ", "all", " ", "nonsplit", " ", "3"}], "-", 
         RowBox[{
         "links", " ", "\[IndentingNewLine]", "in", " ", "all", " ", 
          "acyclic", " ", "OMs", " ", 
          RowBox[{"(", 
           RowBox[{"obtained", " ", "by", " ", "256", " ", "reorientations"}],
            ")"}], " ", "\[IndentingNewLine]", "in", " ", "the", " ", 
          "isomorphism", " ", "class", " ", "represented", " ", "by", " ", 
          RowBox[{
          "negBases", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"Example", ":", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"For", " ", "the", " ", "string", "\n", 
               RowBox[{"++", 
                RowBox[{"-", 
                 RowBox[{"+", 
                  RowBox[{"--", "+"}]}]}]}]}], "..."}], "\n", "we", " ", 
             "would", " ", "use", "\n", 
             StyleBox[
              RowBox[{"checkClass", "[", 
               RowBox[{"{", 
                RowBox[{"3", ",", " ", "5", ",", " ", "6", ",", " ", "..."}], 
                "}"}], "]"}],
              FontFamily->"Courier"], 
             StyleBox["\[IndentingNewLine]",
              FontFamily->"Courier"], "since"}]}]}]}]}], ",", " ", 
        RowBox[{"in", " ", "the", " ", "above", " ", "string"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"the", " ", "3", "rd"}], ",", 
        RowBox[{"5", "th"}], ",", 
        RowBox[{"and", " ", "6", "th", " ", "bases", " ", "are", " ", 
         RowBox[{"negative", ".", "\[IndentingNewLine]", "If"}], " ", "all", 
         " ", "bases", " ", "are", " ", "positive", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"i", ".", "e", "."}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"the", " ", "string", " ", 
              RowBox[{"is", "++"}]}], "+"}], "..."}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"then", " ", "we", " ", "would", " ", "use", " ", 
         StyleBox[
          RowBox[{"checkClass", "[", 
           RowBox[{"{", "}"}], "]"}],
          FontFamily->"Courier"]}]}], "\[IndentingNewLine]", " ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{"askForOptions", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"DialogInput", "[", 
           RowBox[{"Grid", "[", 
            RowBox[{
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"{", "\"\<For each OM,\>\"", "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{
                "\"\<find all non-split 3-links, or just one?:\>\"", ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Setter", "[", 
                  RowBox[{
                   RowBox[{"Dynamic", "[", "findNonsplit3Links", "]"}], ",", 
                   "\"\<All\>\""}], "]"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"Setter", "[", 
                  RowBox[{
                   RowBox[{"Dynamic", "[", "findNonsplit3Links", "]"}], ",", 
                   "\"\<One\>\""}], "]"}], ","}], "\[IndentingNewLine]", 
                "}"}], ",", "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{
                "\"\<show all circuits?\>\"", ",", "\[IndentingNewLine]", 
                 RowBox[{"Setter", "[", 
                  RowBox[{
                   RowBox[{"Dynamic", "[", "showAllCircuits", "]"}], ",", 
                   "\"\<Yes\>\""}], "]"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"Setter", "[", 
                  RowBox[{
                   RowBox[{"Dynamic", "[", "showAllCircuits", "]"}], ",", 
                   "\"\<No\>\""}], "]"}], ","}], "\[IndentingNewLine]", "}"}],
                ",", "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{
                "\"\<show all piercing edges for each triangle?\>\"", ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Setter", "[", 
                  RowBox[{
                   RowBox[{
                   "Dynamic", "[", "showPiercingEdgesForEachTriangle", "]"}], 
                   ",", "\"\<Yes\>\""}], "]"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"Setter", "[", 
                  RowBox[{
                   RowBox[{
                   "Dynamic", "[", "showPiercingEdgesForEachTriangle", "]"}], 
                   ",", "\"\<No\>\""}], "]"}], ","}], "\[IndentingNewLine]", 
                "}"}], ",", "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"DefaultButton", "[", "]"}], "}"}]}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}], " ", 
           RowBox[{"(*", " ", "Grid", " ", "*)"}], "\[IndentingNewLine]", 
           "]"}], 
          RowBox[{"(*", " ", "DialogInput", " ", "*)"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"If", " ", "askForOptions"}], " ", "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"findAllLinks", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"findNonsplit3Links", "\[Equal]", "\"\<All\>\""}], ",", 
          "True", ",", "False"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"negBasesRelabeled", "=", 
        RowBox[{"relabelNegBases", "[", "negBases", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"repCs", "=", 
        RowBox[{"basesToAllCircs", "[", "negBasesRelabeled", "]"}]}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{
        "circuits", " ", "from", " ", "the", " ", "representative", " ", 
         "bases", " ", "of", " ", "this", " ", "equiv", " ", "class"}], " ", 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"reorientationSets", "=", "fullReorientationSets"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"skipCyclicOMs", " ", "&&", " ", 
          RowBox[{"!", "printCyclicOMs"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"reorientationSets", "=", 
           RowBox[{"Complement", "[", 
            RowBox[{"reorientationSets", ",", 
             RowBox[{"Apply", "[", 
              RowBox[{"Union", ",", 
               RowBox[{"Map", "[", 
                RowBox[{"getCyclicReorientations", ",", "repCs"}], "]"}]}], 
              "]"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       RowBox[{"(*", " ", "If", " ", "*)"}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"for", " ", "any", " ", "circuit", " ", "C"}], ",", " ", 
         RowBox[{
          RowBox[{"if", " ", "A"}], "=", 
          RowBox[{"C", "\[LeftDoubleBracket]", 
           RowBox[{"1", " ", "or", " ", "2"}], "\[RightDoubleBracket]"}]}], 
         ",", " ", 
         RowBox[{
          RowBox[{
          "then", " ", "reorienting", " ", "on", " ", "A", " ", "will", " ", 
           "give", " ", "a", " ", "circuit", " ", "of", " ", "type", " ", 
           "5"}], "-", "0"}], ",", " ", 
         RowBox[{
         "hence", " ", "the", " ", "new", " ", "OM", " ", "will", " ", "be", 
          " ", "cyclic"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"reorNum", "=", "1"}], ",", 
         RowBox[{"reorNum", "\[LessEqual]", " ", 
          RowBox[{"Length", "[", "reorientationSets", "]"}]}], ",", 
         RowBox[{"reorNum", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"newCs", "=", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"reorientOneC", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{
                  "reorientationSets", "\[LeftDoubleBracket]", "reorNum", 
                   "\[RightDoubleBracket]"}]}], "]"}], "&"}], ",", "repCs"}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", "}"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
            "reorientationSets", "\[LeftDoubleBracket]", "reorNum", 
             "\[RightDoubleBracket]"}], " ", "is", " ", "the", " ", "set", 
            " ", "A", " ", 
            RowBox[{"we", "'"}], "re", " ", "reorienting", " ", "on"}], " ", 
           "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"newNegBases", "=", 
           RowBox[{"reorientBases", "[", 
            RowBox[{"negBasesRelabeled", ",", 
             RowBox[{
             "reorientationSets", "\[LeftDoubleBracket]", "reorNum", 
              "\[RightDoubleBracket]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
          "Print", "[", 
           "\"\<\\n\\n===========================================\>\"", "]"}],
           ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<\\nReorientation set: \>\"", ",", 
            RowBox[{
            "reorientationSets", "\[LeftDoubleBracket]", "reorNum", 
             "\[RightDoubleBracket]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"checkOneOM", "[", 
           RowBox[{"newCs", ",", "newNegBases"}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{"isCyclicOM", ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{"printCyclicOMs", ",", 
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<\\nCyclic OM. Reorientation number: \>\"", ",", 
                 "reorNum", ",", "\"\<\\nA: \>\"", ",", 
                 RowBox[{
                 "reorientationSets", "\[LeftDoubleBracket]", "reorNum", 
                  "\[RightDoubleBracket]"}], ",", "\"\<\\nNegBases = \>\"", 
                 ",", 
                 RowBox[{"reorientBases", "[", 
                  RowBox[{"negBasesRelabeled", ",", 
                   RowBox[{
                   "reorientationSets", "\[LeftDoubleBracket]", "reorNum", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], "]"}]}], "]"}], ";",
              "\[IndentingNewLine]", 
             RowBox[{"If", "[", " ", 
              RowBox[{"skipCyclicOMs", ",", 
               RowBox[{"Continue", "[", "]"}]}], "]"}]}]}], 
           "\[IndentingNewLine]", "]"}], 
          RowBox[{"(*", " ", 
           RowBox[{"If", " ", "isCyclicOM"}], " ", "*)"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"foundNo3LinksFlag", " ", "&&", " ", 
             RowBox[{"findNonsplit3Links", "\[NotEqual]", "\"\<None\>\""}]}], 
            ",", 
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"reorNum", ",", "\"\<A: \>\"", ",", 
               RowBox[{
               "reorientationSets", "\[LeftDoubleBracket]", "reorNum", 
                "\[RightDoubleBracket]"}], ",", 
               "\"\<This OM has no non-split 3-links!!!!!!; Negative bases = \
\>\"", ",", 
               RowBox[{"reorientBases", "[", 
                RowBox[{"negBasesRelabeled", ",", 
                 RowBox[{
                 "reorientationSets", "\[LeftDoubleBracket]", "reorNum", 
                  "\[RightDoubleBracket]"}]}], "]"}]}], "]"}], ";"}]}], 
           StyleBox["\[IndentingNewLine]",
            Background->RGBColor[1, 1, 0]], "]"}], ";", " ", 
          RowBox[{"(*", " ", 
           RowBox[{"If", " ", "foundNo3LinksFlag"}], " ", "*)"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<Links: \>\"", ",", "results"}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{"For", " ", "reor"}], " ", "*)"}], "\[IndentingNewLine]", 
     "]"}]}], 
   RowBox[{"(*", " ", 
    RowBox[{"Module", " ", "checkClass"}], " ", "*)"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"checkOneOM", "[", 
     RowBox[{"allCs_List", ",", "negBases_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "cc", ",", "cc2", ",", "tri", ",", "pes", ",", 
        RowBox[{"resultsCounter", "=", "1"}], ",", "\[IndentingNewLine]", 
        "linkingTris", ",", "ltc", ",", "t1", ",", "t2", ",", "t3", ",", 
        "nt1", ",", "nt2", ",", "nt3", ",", "linkNums", ",", "new3link", ",", 
        "temp"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"showAllCircuits", "\[Equal]", "\"\<Yes\>\""}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<Signed Circuits:\>\"", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", "allCs", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", "\"\< \>\"", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{"If", " ", "showAllCircuits"}], " ", "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"results", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"linkNums", "=", "ca848484"}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"there", " ", "are", " ", "84", " ", "triangles"}], ";", 
          " ", 
          RowBox[{
          "linkNums", " ", "will", " ", "be", " ", "used", " ", "to", " ", 
           "record", " ", "linking", " ", "numbers", " ", "between", " ", 
           "triangles"}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"as", " ", "in", " ", "the", " ", "following", " ", 
            RowBox[{"example", ":", "\[IndentingNewLine]", 
             RowBox[{"linkNums", "\[LeftDoubleBracket]", 
              RowBox[{"2", ",", "5", ",", "84"}], 
              "\[RightDoubleBracket]"}]}]}], "=", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0", ",", "1"}], "}"}], " ", 
              RowBox[{"means", ":", "\[IndentingNewLine]", 
               RowBox[{"triangles", " ", "2"}]}]}], " ", "&"}], " ", "5", " ",
             "have", " ", "linking", " ", "number", " ", "1"}]}], ";", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"triangles", " ", "2"}], " ", "&"}], " ", "84", " ", 
           "have", " ", "linking", " ", "number", " ", "0"}], ";", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"and", " ", "triangles", " ", "5"}], " ", "&"}], " ", 
           "84", " ", "have", " ", "linking", " ", "number", " ", "1"}]}]}], 
        " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"results", "=", "ca280"}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
          "280", " ", "is", " ", "the", " ", "number", " ", "of", " ", "3"}], 
          "-", 
          RowBox[{"links", " ", "in", " ", "K9"}]}], ",", " ", 
         RowBox[{"i", ".", "e", "."}], ",", " ", 
         RowBox[{"280", " ", "=", " ", 
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{"9", ",", "3"}], "]"}], 
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{"6", ",", "3"}], "]"}], "/", "6"}]}]}]}], "  ", "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"cc", "=", "1"}], ",", 
         RowBox[{"cc", "\[LessEqual]", 
          RowBox[{"Length", "[", "allCs", "]"}]}], ",", 
         RowBox[{"cc", "=", "cc2"}], ",", 
         RowBox[{"(*", " ", 
          RowBox[{"cc", " ", "is", " ", "\"\<circuit-counter\>\""}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"tri", "=", 
           RowBox[{"allCs", "\[LeftDoubleBracket]", 
            RowBox[{"cc", ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "Advance", " ", "cc2", " ", "to", " ", "make", " ", "it", " ", 
            "point", " ", "to", " ", "the", " ", "next", " ", "tri"}], " ", 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"cc2", "=", "cc"}], ",", 
            RowBox[{
             RowBox[{"cc2", "\[LessEqual]", 
              RowBox[{"Length", "[", "allCs", "]"}]}], " ", "&&", " ", 
             RowBox[{
              RowBox[{"allCs", "\[LeftDoubleBracket]", 
               RowBox[{"cc2", ",", "1"}], "\[RightDoubleBracket]"}], 
              "\[Equal]", "tri"}]}], ",", 
            RowBox[{"cc2", "++"}], ",", 
            RowBox[{"{", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"At", " ", "this", " ", "point"}], ",", " ", 
            RowBox[{"all", " ", "the", " ", "circuits", " ", 
             RowBox[{
             "allCs", "\[LeftDoubleBracket]", "cc", "\[RightDoubleBracket]"}],
              " ", "thru", " ", 
             RowBox[{"allCs", "\[LeftDoubleBracket]", 
              RowBox[{"cc2", "-", "1"}], "\[RightDoubleBracket]"}], " ", 
             "have", " ", "the", " ", "same", " ", "triangle"}], ",", " ", 
            "tri", ",", " ", 
            RowBox[{
             RowBox[{"as", " ", "their", " ", "positive", " ", "part"}], ";", 
             " ", 
             RowBox[{
             "so", " ", "now", " ", "we", " ", "extract", " ", "all", " ", 
              "the", " ", "negative", " ", "parts", " ", "of", " ", "these", 
              " ", "circuits"}]}], ",", " ", 
            RowBox[{
            "which", " ", "gives", " ", "us", " ", "a", " ", "list", " ", 
             "of", " ", "all", " ", "edges", " ", "that", " ", "pierce", " ", 
             "tri"}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"pes", "=", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{"allCs", ",", 
               RowBox[{"{", 
                RowBox[{"cc", ",", 
                 RowBox[{"cc2", "-", "1"}]}], "}"}], ",", 
               RowBox[{"-", "1"}]}], "]"}], ",", "1"}], "]"}]}], ";", " ", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
            "showPiercingEdgesForEachTriangle", "\[Equal]", "\"\<Yes\>\""}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{
              "\"\<Piercing edges for triangle \>\"", ",", "tri", ",", 
               "\"\<:\>\""}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "pes", "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", 
          RowBox[{"(*", " ", 
           RowBox[{"If", " ", "showPiercingEdgesForEachTriangle"}], " ", 
           "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"linkingTris", "=", 
           RowBox[{"findLinkedTrianglePairs", "[", 
            RowBox[{"tri", ",", "pes"}], "]"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "Now", " ", "record", " ", "data", " ", "from", " ", 
            "linkingTris"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"ltc", "=", "1"}], ",", 
            RowBox[{"ltc", "\[LessEqual]", 
             RowBox[{"Length", "[", "linkingTris", "]"}]}], ",", 
            RowBox[{"ltc", "++"}], ",", " ", 
            RowBox[{"(*", " ", 
             RowBox[{"ltc", ":", " ", 
              RowBox[{"linking", " ", "triangle", " ", "counter"}]}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t2", "=", 
              RowBox[{
              "linkingTris", "\[LeftDoubleBracket]", "ltc", 
               "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Order", "[", 
                 RowBox[{"tri", ",", "t2"}], "]"}], "\[Equal]", "1"}], ",", 
               RowBox[{"t1", "=", "tri"}], ",", 
               RowBox[{"(*", "else", "*)"}], 
               RowBox[{
                RowBox[{"t1", "=", "t2"}], ";", 
                RowBox[{"t2", "=", "tri"}]}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"t3", "=", 
              RowBox[{"Complement", "[", 
               RowBox[{"R9", ",", 
                RowBox[{"Union", "[", 
                 RowBox[{"t1", ",", "t2"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{
               "given", " ", "two", " ", "triangles", " ", "t1", " ", "and", 
                " ", "t2", " ", 
                RowBox[{"(", 
                 RowBox[{"assumed", " ", "disjoint"}], ")"}]}], ",", " ", 
               RowBox[{
               "t3", " ", "is", " ", "the", " ", "triangle", " ", "disjoint", 
                " ", "from", " ", "both", " ", "t1", " ", "and", " ", 
                "t2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"nt1", "=", 
              RowBox[{"tA", "\[LeftDoubleBracket]", " ", 
               RowBox[{
                RowBox[{
                "t1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "t1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "t1", "\[LeftDoubleBracket]", "3", 
                 "\[RightDoubleBracket]"}]}], " ", 
               "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"nt2", "=", 
              RowBox[{"tA", "\[LeftDoubleBracket]", " ", 
               RowBox[{
                RowBox[{
                "t2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "t2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "t2", "\[LeftDoubleBracket]", "3", 
                 "\[RightDoubleBracket]"}]}], " ", 
               "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"nt3", "=", 
              RowBox[{"tA", "\[LeftDoubleBracket]", " ", 
               RowBox[{
                RowBox[{
                "t3", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "t3", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "t3", "\[LeftDoubleBracket]", "3", 
                 "\[RightDoubleBracket]"}]}], " ", 
               "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"nt3", ">", "nt2"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"linkNums", "\[LeftDoubleBracket]", 
                  RowBox[{"nt1", ",", "nt2", ",", "nt3"}], 
                  "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], "=", "1"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", " ", 
                 RowBox[{
                  RowBox[{"nt3", "<", "nt1"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"linkNums", "\[LeftDoubleBracket]", 
                    RowBox[{"nt3", ",", "nt1", ",", "nt2"}], 
                    "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "=", "1"}], ";", " ", 
                   RowBox[{"temp", "=", "nt1"}], ";", 
                   RowBox[{"nt1", "=", "nt3"}], ";", 
                   RowBox[{"nt3", "=", "nt2"}], ";", 
                   RowBox[{"nt2", "=", "temp"}], ";"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"linkNums", "\[LeftDoubleBracket]", 
                    RowBox[{"nt1", ",", "nt3", ",", "nt2"}], 
                    "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "=", "1"}], ";", 
                   RowBox[{"temp", "=", "nt2"}], ";", 
                   RowBox[{"nt2", "=", "nt3"}], ";", 
                   RowBox[{"nt3", "=", "temp"}]}]}], "\[IndentingNewLine]", 
                 "]"}], 
                RowBox[{"(*", " ", 
                 RowBox[{
                  RowBox[{"If", " ", "nt3"}], "<", "nt1"}], " ", "*)"}], 
                ";"}]}], "\[IndentingNewLine]", " ", "]"}], 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{"If", " ", "nt3"}], ">", "nt2"}], " ", "*)"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Apply", "[", 
                 RowBox[{"Plus", ",", 
                  RowBox[{"linkNums", "\[LeftDoubleBracket]", 
                   RowBox[{"nt1", ",", "nt2", ",", "nt3"}], 
                   "\[RightDoubleBracket]"}]}], "]"}], "\[GreaterEqual]", 
                "2"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"new3link", "=", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                   "allTris", "\[LeftDoubleBracket]", "nt1", 
                    "\[RightDoubleBracket]"}], ",", 
                   RowBox[{
                   "allTris", "\[LeftDoubleBracket]", "nt2", 
                    "\[RightDoubleBracket]"}], ",", 
                   RowBox[{
                   "allTris", "\[LeftDoubleBracket]", "nt3", 
                    "\[RightDoubleBracket]"}], ",", 
                   RowBox[{"linkNums", "\[LeftDoubleBracket]", 
                    RowBox[{"nt1", ",", "nt2", ",", "nt3"}], 
                    "\[RightDoubleBracket]"}]}], "}"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"results", "\[LeftDoubleBracket]", 
                  RowBox[{"resultsCounter", "++"}], "\[RightDoubleBracket]"}],
                  "=", "new3link"}], ";", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"!", "findAllLinks"}], ",", 
                  RowBox[{
                   RowBox[{"results", "=", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"results", ",", 
                    RowBox[{"{", 
                    RowBox[{"{", "}"}], "}"}]}], "]"}]}], ";", 
                   RowBox[{"Return", "[", "]"}]}]}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], " ", 
           RowBox[{"(*", " ", 
            RowBox[{"If", " ", 
             RowBox[{"Apply", "[", "Plus", " "}]}], "*)"}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], 
        RowBox[{"(*", " ", 
         RowBox[{"For", " ", "ltc"}], " ", "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "]"}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"For", " ", "cc"}], "=", "1"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"resultsCounter", "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<Found no 3-links!\>\"", "]"}], ";", 
          RowBox[{"Return", "[", "foundNo3LinksFlag", "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"results", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{"results", ",", 
          RowBox[{"{", 
           RowBox[{"{", "}"}], "}"}]}], "]"}]}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"this", " ", "also", " ", "sorts", " ", "results"}], ",", 
         " ", 
         RowBox[{
         "which", " ", "is", " ", "necessary", " ", "for", " ", "the", " ", 
          "next", " ", "step"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"results", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"results", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", 
               RowBox[{"1", ";;", "3"}]}], "\[RightDoubleBracket]"}], 
             "\[Equal]", " ", 
             RowBox[{"results", "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ",", 
               RowBox[{"1", ";;", "3"}]}], "\[RightDoubleBracket]"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{
            "results", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"Length", "[", "results", "]"}], "-", "1"}]}], "}"}]}], 
         "]"}]}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"we", " ", "eliminate", " ", "duplicates"}], ";", " ", 
          RowBox[{"before", " ", "the", " ", "above", " ", "line"}]}], ",", 
         " ", 
         RowBox[{
         "results", " ", "will", " ", "contain", " ", 
          "\"\<wrong duplicates\>\""}], ",", " ", 
         RowBox[{
          RowBox[{"such", " ", 
           RowBox[{"as", ":", " ", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "4", ",", "7"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"2", ",", "5", ",", "8"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "6", ",", "9"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], " ", "and",
              "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "4", ",", "7"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"2", ",", "5", ",", "8"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "6", ",", "9"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"The", " ", "reason", " ", "is"}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
           "as", " ", "soon", " ", "as", " ", "the", " ", "program", " ", 
            "notices", " ", "that", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "4", ",", "7"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "5", ",", "8"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3", ",", "6", ",", "9"}], "}"}]}], "}"}], " ", "has", 
            " ", "linking", " ", "number", " ", "1"}], "+", "1", "+", "0"}], 
          " ", "=", "2"}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"it", " ", 
            RowBox[{"(", "prematurely", ")"}], " ", "adds", " ", "this", " ", 
            "non"}], "-", 
           RowBox[{"split", " ", "link", " ", "to", " ", "results"}]}], ";", 
          " ", 
          RowBox[{"later", " ", "on"}]}], ",", " ", 
         RowBox[{"it", " ", "updates", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}], " ", "to", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", " ", 
         RowBox[{
         "and", " ", "adds", " ", "it", " ", "to", " ", "results", " ", 
          "again"}], ",", " ", 
         RowBox[{
          RowBox[{
          "so", " ", "we", " ", "need", " ", "to", " ", "erase", " ", "the", 
           " ", "\"\<first instance\>\""}], ";", "\[IndentingNewLine]", 
          RowBox[{
          "the", " ", "above", " ", "line", " ", "compares", " ", "each", " ",
            "element", " ", "of", " ", "results", " ", "with", " ", "the", 
           " ", "one", " ", "right", " ", "after", " ", "it"}], ";", " ", 
          RowBox[{
          "if", " ", "they", " ", "consist", " ", "of", " ", "the", " ", 
           "same", " ", "three", " ", "triangles"}]}], ",", " ", 
         RowBox[{
         "it", " ", "replaces", " ", "the", " ", "\"\<first instance\>\"", 
          " ", "with", " ", 
          RowBox[{
           RowBox[{"{", "}"}], "."}]}]}], "\[IndentingNewLine]", "  ", "*)"}],
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"results", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{"results", ",", 
          RowBox[{"{", 
           RowBox[{"{", "}"}], "}"}]}], "]"}]}], ";"}]}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"delete", " ", "all", " ", 
        RowBox[{"{", "}"}], "s"}], ",", " ", "again"}], " ", "*)"}], 
     "\[IndentingNewLine]", "\n", "\[IndentingNewLine]", "]"}]}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"Module", " ", "checkOM9s"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Given", " ", "a", " ", "list", " ", "of", " ", "edges", " ", "that", 
       " ", "pierce", " ", "a", " ", "specific", " ", "triangle", " ", 
       "tri"}], "=", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], ",", " ", 
     RowBox[{"find", " ", "all", " ", "triangles", " ", 
      RowBox[{"{", 
       RowBox[{"d", ",", "e", ",", "f"}], "}"}], " ", "that", " ", "link", 
      " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c"}], "}"}], ".", " ", 
       "\[IndentingNewLine]", "piercingEdges"}], " ", "has", " ", 
      RowBox[{"format", ":", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", "y"}], "}"}], ",", " ", "..."}], "}"}]}]}], ",", 
     " ", 
     RowBox[{
      RowBox[{
       RowBox[{"where", " ", "x"}], " ", "<", " ", "y"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", " ", "each", " ", "piercing", " ", "edge", " ", "pe"}], 
       "=", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"let", " ", "unusedVtxs"}], "=", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "...", ",", " ", "9"}], "}"}], "-", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c", ",", "x", ",", "y"}], "}"}], " ", 
         RowBox[{"(", 
          RowBox[{"gives", " ", "four", " ", "vtxs"}], ")"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
      "For", " ", "each", " ", "of", " ", "these", " ", "four", " ", "unused",
        " ", "vtxs", " ", "v"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"v", ",", "x", ",", "y"}], "}"}], " ", "links", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c"}], "}"}], " ", "iff", " ", "neither", 
       " ", 
       RowBox[{"{", 
        RowBox[{"v", ",", "x"}], "}"}], " ", "nor", " ", 
       RowBox[{"{", 
        RowBox[{"v", ",", "y"}], "}"}], " ", "pierces", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], ";"}]}], 
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"findLinkedTrianglePairs", "[", 
     RowBox[{"tri_List", ",", "piercingEdges_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"peCounter", ",", "pe", ",", "unusedVtxs", ",", 
        RowBox[{"linkedTriangles", "=", 
         RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", "isgoodVtx"}], 
       "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"tri", " ", "is", " ", "the", " ", "triangle", " ", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c"}], "}"}], " ", "for", " ", "which", 
        " ", "we", " ", "are", " ", "trying", " ", "to", " ", "find", " ", 
        "linked", " ", "triangles"}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"peCounter", "=", "1"}], ",", 
         RowBox[{"peCounter", "\[LessEqual]", 
          RowBox[{"Length", "[", "piercingEdges", "]"}]}], ",", 
         RowBox[{"peCounter", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"pe", "=", 
           RowBox[{
           "piercingEdges", "\[LeftDoubleBracket]", "peCounter", 
            "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"unusedVtxs", "=", 
           RowBox[{"Complement", "[", 
            RowBox[{"R9", ",", 
             RowBox[{"Join", "[", 
              RowBox[{"tri", ",", "pe"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"isgoodVtx", "[", "v_Integer", "]"}], ":=", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"piercingEdges", ",", 
               RowBox[{"Sort", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                  "pe", "\[LeftDoubleBracket]", "1", 
                   "\[RightDoubleBracket]"}], ",", "v"}], "}"}], "]"}]}], 
              "]"}]}], " ", "&&", " ", 
            RowBox[{"!", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"piercingEdges", ",", 
               RowBox[{"Sort", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                  "pe", "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}], ",", "v"}], "}"}], "]"}]}], 
              "]"}]}]}]}], ";", 
          RowBox[{"(*", " ", 
           RowBox[{
           "return", " ", "True", " ", "if", " ", "neither", " ", "the", " ", 
            "edge", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
              "pe", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              ",", "v"}], "}"}], " ", "nor", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
              "pe", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              ",", "v"}], "}"}], " ", "is", " ", "in", " ", "piercingEdges"}],
            " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"linkedTriangles", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"linkedTriangles", ",", 
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"isgoodVtx", "[", "#", "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    "pe", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "pe", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "}"}], ",", 
                   RowBox[{"{", "}"}]}], "]"}], ")"}], "&"}], ",", 
               "unusedVtxs"}], "]"}]}], "]"}]}], ";"}]}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "replace", " ", "each", " ", "good", " ", "v", " ", "with", " ", 
           "the", " ", "triangle", " ", 
           RowBox[{"{", 
            RowBox[{"v", ",", 
             RowBox[{
             "pe", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{
             "pe", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "}"}]}], ",", " ", 
          RowBox[{
           RowBox[{"and", " ", "each", " ", "bad", " ", "v", " ", "with", " ", 
            RowBox[{"{", "}"}]}], ";", " ", 
           RowBox[{
           "then", " ", "join", " ", "these", " ", "to", " ", 
            "linkedTriangles", " ", 
            RowBox[{"(", 
             RowBox[{"all", " ", "the", " ", 
              RowBox[{
               RowBox[{"{", "}"}], "'"}], "s", " ", "will", " ", "be", " ", 
              "taken", " ", "out", " ", "later"}], ")"}]}]}]}], " ", "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "]"}], 
       RowBox[{"(*", " ", 
        RowBox[{"For", " ", "peCounter"}], " ", "*)"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"Map", "[", 
         RowBox[{"Sort", ",", 
          RowBox[{"Complement", "[", 
           RowBox[{"linkedTriangles", ",", 
            RowBox[{"{", 
             RowBox[{"{", "}"}], "}"}]}], "]"}]}], "]"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"Module", " ", "findLinkedTrianglePairs"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\n", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"basesToAllCircs", "[", "negBases_List", "]"}], ":=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"makeCircSignedAll", "[", 
         RowBox[{"negBases", ",", "#"}], "]"}], "&"}], ",", " ", "auc"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"basesTo32Circs", "[", "negBases_List", "]"}], ":=", 
     RowBox[{"Module", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "allCs", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"allCs", "=", "auc"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"all", " ", "Ciruits"}], ";", " ", 
          RowBox[{"no", " ", "signs", " ", "yet"}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"allCs", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"makeCircSigned32only", "[", 
             RowBox[{"negBases", ",", "#"}], "]"}], "&"}], ",", " ", 
           "allCs"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"Complement", "[", 
          RowBox[{"allCs", ",", 
           RowBox[{"{", 
            RowBox[{"{", "}"}], "}"}]}], "]"}], "]"}], ";"}]}], 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"every", " ", 
          RowBox[{"(", 
           RowBox[{"4", ",", "1"}], ")"}]}], "-", " ", 
         RowBox[{"and", " ", 
          RowBox[{"(", 
           RowBox[{"5", ",", "0"}], ")"}]}], "-", 
         RowBox[{
         "partitioned", " ", "circuit", " ", "appears", " ", "as", " ", 
          "just", " ", 
          RowBox[{"{", "}"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{
         "so", " ", "now", " ", "we", " ", "take", " ", "them", " ", "out"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"by", " ", "default"}]}], ",", " ", 
        RowBox[{
        "Complement", " ", "always", " ", "automatically", " ", "sorts"}], 
        ",", " ", 
        RowBox[{"so", " ", "no", " ", "need", " ", "for", " ", 
         RowBox[{"Sort", "[", "allCs", "]"}]}]}], " ", "*)"}], 
      "\[IndentingNewLine]", "]"}]}], " ", ";", 
    RowBox[{"(*", " ", 
     RowBox[{"Module", " ", "basesToCircs"}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"basisNum", "[", "b_List", "]"}], ":=", 
     RowBox[{"Return", "[", 
      RowBox[{"bnTable", "\[LeftDoubleBracket]", " ", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"b", ",", 
         RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], 
       "\[RightDoubleBracket]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "gives", " ", "the", " ", "number", " ", "of", " ", "the", " ", "basis", 
      " ", "b"}], ",", " ", 
     RowBox[{
     "in", " ", "the", " ", "order", " ", "it", " ", "appears", " ", "in", 
      " ", "aub"}]}], " ", "*)"}], "\n", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"makeCircSignedAll", "[", 
      RowBox[{"negBases_List", ",", "unsignedC_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"signs", ",", "cneg", ",", "signsSum"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"signs", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}]}], "*", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"negBases", ",", 
                RowBox[{"basisNum", "[", 
                 RowBox[{"Drop", "[", 
                  RowBox[{"unsignedC", ",", 
                   RowBox[{"{", "i", "}"}]}], "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"-", "1"}], ",", "1"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"cneg", "=", 
         RowBox[{"Part", "[", 
          RowBox[{"unsignedC", ",", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Position", "[", 
             RowBox[{"signs", ",", 
              RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
         "the", " ", "negative", " ", "part", " ", "of", " ", "unsignedC"}], 
         " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Complement", "[", 
            RowBox[{"unsignedC", ",", "cneg"}], "]"}], ",", "cneg"}], "}"}], 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{"Module", " ", "makeCircSignedAll"}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"makeCircSigned32only", "[", 
      RowBox[{"negBases_List", ",", "unsignedC_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"signs", ",", "cneg", ",", "signsSum"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"signs", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}]}], "*", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"negBases", ",", 
                RowBox[{"basisNum", "[", 
                 RowBox[{"Drop", "[", 
                  RowBox[{"unsignedC", ",", 
                   RowBox[{"{", "i", "}"}]}], "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"-", "1"}], ",", "1"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"signsSum", "=", 
         RowBox[{"Apply", "[", 
          RowBox[{"Plus", ",", "signs"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"signsSum", "<", "0"}], ",", 
          RowBox[{
           RowBox[{"signs", "=", 
            RowBox[{
             RowBox[{"-", "1"}], "*", "signs"}]}], ";", 
           RowBox[{"signsSum", "=", 
            RowBox[{
             RowBox[{"-", "1"}], "*", "signsSum"}]}]}]}], "]"}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"reverse", " ", "all", " ", "the"}], " ", "+", 
          RowBox[{
           RowBox[{"-", "1"}], "s", " ", "if", " ", "there", " ", "are", " ", 
           "more"}], " ", "-", 
          RowBox[{"1", "s", " ", "than"}], " ", "+", 
          RowBox[{"1", "s"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Switch", "[", 
         RowBox[{"signsSum", ",", "\[IndentingNewLine]", "5", ",", 
          RowBox[{
           RowBox[{"isCyclicOM", "=", "True"}], ";", " ", 
           RowBox[{"Return", "[", 
            RowBox[{"{", "}"}], "]"}]}], ",", "\[IndentingNewLine]", "3", ",", 
          RowBox[{"Return", "[", 
           RowBox[{"{", "}"}], "]"}]}], "]"}], ";", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"signsSum", " ", "is", " ", "either", " ", "5"}], "-", 
             "0"}], "=", 
            RowBox[{
             RowBox[{
              RowBox[{"5", " ", "or", " ", "4"}], "-", "1"}], "=", 
             RowBox[{
              RowBox[{
               RowBox[{"3", " ", "or", " ", "3"}], "-", "2"}], "=", "1"}]}]}],
            ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "we", " ", "only", " ", "need", " ", "to", " ", "keep", " ", 
             "circuits", " ", "of", " ", "type", " ", "3"}], "-", "2"}], ";", 
           " ", "so"}], ",", " ", 
          RowBox[{
           RowBox[{"for", " ", "types", " ", "5"}], "-", 
           RowBox[{"0", " ", "and", " ", "4"}], "-", "1"}], ",", " ", 
          RowBox[{
           RowBox[{"the", " ", "function", " ", "returns", " ", 
            RowBox[{"{", "}"}]}], ";"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"cneg", "=", 
         RowBox[{"Part", "[", 
          RowBox[{"unsignedC", ",", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Position", "[", 
             RowBox[{"signs", ",", 
              RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
         "the", " ", "negative", " ", "part", " ", "of", " ", "unsignedC"}], 
         " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Complement", "[", 
            RowBox[{"unsignedC", ",", "cneg"}], "]"}], ",", "cneg"}], "}"}], 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{"Module", " ", "makeCircSigned32only"}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"symmDiff", "[", "lis_List", "]"}], ":=", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
        "symmetric", " ", "difference", " ", "of", " ", "two", " ", "or", " ",
          "more", " ", "sets"}], ";", " ", 
        RowBox[{
        "the", " ", "binary", " ", "operation", " ", 
         "\"\<symmetric difference\>\"", " ", "is", " ", "associative"}]}], 
       ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"therefore", " ", "it", " ", "is", " ", "well"}], "-", 
         RowBox[{
         "defined", " ", "for", " ", "more", " ", "than", " ", "two", " ", 
          "sets", " ", "also"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
        "when", " ", "the", " ", "argument", " ", "lis", " ", "is", " ", "a", 
         " ", "list", " ", "of", " ", "just", " ", "one", " ", "set"}]}], ",",
        " ", 
       RowBox[{"the", " ", 
        RowBox[{"(", "single", ")"}], " ", "set", " ", "in", " ", "lis", " ", 
        "is", " ", "returned"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "lis", "]"}], "\[LessEqual]", "1"}], ",", 
       RowBox[{"lis", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       ",", 
       RowBox[{"(*", "else", "*)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "lis", "]"}], "\[Equal]", "2"}], ",", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Union", "[", 
            RowBox[{
             RowBox[{
             "lis", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{
             "lis", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}], ",", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{
             "lis", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{
             "lis", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "]"}], ",", 
         RowBox[{"(*", "else", "*)"}], 
         RowBox[{
          RowBox[{
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Union", "[", 
              RowBox[{
               RowBox[{
               "lis", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", "#"}], "]"}], ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{
               RowBox[{
               "lis", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", "#"}], "]"}]}], "]"}], "&"}], "[", 
          RowBox[{"symmDiff", "[", 
           RowBox[{"Drop", "[", 
            RowBox[{"lis", ",", "1"}], "]"}], "]"}], "]"}]}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"reorientBases", "[", 
      RowBox[{"negBases_List", ",", "reorSet_List"}], "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"symmDiff", "[", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "negBases", "}"}], ",", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "vbTable", "\[LeftDoubleBracket]", "#", "\[RightDoubleBracket]"}],
             "&"}], ",", "reorSet"}], "]"}]}], "]"}], "]"}], "]"}]}], ";", 
    " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "reorSet", " ", "is", " ", "the", " ", "set", " ", "\"\<A\>\"", " ", 
        "on", " ", "which", " ", "we", " ", "reorient"}], ";", " ", 
       RowBox[{"e", ".", "g", "."}]}], ",", " ", 
      RowBox[{
       RowBox[{"reorSet", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "9"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
       "Find", " ", "all", " ", "bases", " ", "containing", " ", "vtxs", " ", 
        "2"}]}], ",", " ", "5", ",", " ", 
      RowBox[{"9", ";", "\[IndentingNewLine]", 
       RowBox[{"for", " ", "each", " ", "such", " ", "basis"}]}], ",", " ", 
      RowBox[{"add", " ", "it", " ", "to", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"resp", "."}], ",", " ", 
         RowBox[{"delete", " ", "it", " ", "from"}]}], ")"}], " ", "negBases",
        "\[IndentingNewLine]", "if", " ", "it", " ", 
       RowBox[{"isn", "'"}], "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"resp", "."}], ",", " ", "is"}], ")"}], " ", "already", " ", 
       "in", " ", "negBases"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"reorientOneC", "[", 
      RowBox[{"oldC_List", ",", "reorSet_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "newC", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"reorient", " ", "one", " ", "circuit"}], ",", " ", 
         RowBox[{
          RowBox[{"with", " ", "A"}], "=", "reorSet"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"newC", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Union", "[", 
            RowBox[{
             RowBox[{"Complement", "[", 
              RowBox[{
               RowBox[{
               "oldC", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                ",", "reorSet"}], "]"}], ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{
               RowBox[{
               "oldC", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                ",", "reorSet"}], "]"}]}], "]"}], ",", 
           RowBox[{"Union", "[", 
            RowBox[{
             RowBox[{"Complement", "[", 
              RowBox[{
               RowBox[{
               "oldC", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                ",", "reorSet"}], "]"}], ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{
               RowBox[{
               "oldC", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                ",", "reorSet"}], "]"}]}], "]"}]}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Switch", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{
           "newC", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "]"}], ",", "\[IndentingNewLine]", "3", ",", 
          RowBox[{
           RowBox[{"isCyclicOM", "=", "False"}], ";", 
           RowBox[{"Return", "[", "newC", "]"}]}], ",", "\[IndentingNewLine]",
           "2", ",", 
          RowBox[{
           RowBox[{"isCyclicOM", "=", "False"}], ";", 
           RowBox[{"Return", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
              "newC", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              ",", 
              RowBox[{
              "newC", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}]}], "}"}], "]"}]}], ",", 
          "\[IndentingNewLine]", "1", ",", 
          RowBox[{
           RowBox[{"isCyclicOM", "=", "False"}], ";", 
           RowBox[{"Return", "[", 
            RowBox[{"{", "}"}], "]"}]}], ",", "\[IndentingNewLine]", "4", ",", 
          RowBox[{
           RowBox[{"isCyclicOM", "=", "False"}], ";", 
           RowBox[{"Return", "[", 
            RowBox[{"{", "}"}], "]"}]}], ",", "\[IndentingNewLine]", "0", ",", 
          RowBox[{
           RowBox[{"isCyclicOM", "=", "True"}], ";", 
           RowBox[{"Return", "[", 
            RowBox[{"{", "}"}], "]"}]}], ",", "\[IndentingNewLine]", "5", ",", 
          RowBox[{
           RowBox[{"isCyclicOM", "=", "True"}], ";", 
           RowBox[{"Return", "[", 
            RowBox[{"{", "}"}], "]"}]}]}], "\[IndentingNewLine]", "]"}], 
        ";"}]}], 
      RowBox[{"(*", "Switch", "*)"}], "\[IndentingNewLine]", "]"}]}]}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"Module", " ", "reorientOneC"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"supersets", "[", 
      RowBox[{"s_List", ",", "t_List"}], "]"}], ":=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Union", "[", 
         RowBox[{"s", ",", "#"}], "]"}], "&"}], ",", 
       RowBox[{"Subsets", "[", 
        RowBox[{"Complement", "[", 
         RowBox[{"t", ",", "s"}], "]"}], "]"}]}], "]"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "returns", " ", "a", " ", "list", " ", "of", " ", "all", " ", 
         "subsets", " ", "of", " ", "s"}], " ", "\[Union]", " ", 
        RowBox[{
        "t", " ", "that", " ", "each", " ", "contain", " ", "s", " ", "as", 
         " ", "a", " ", "subset"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"i", ".", "e", "."}]}], ",", " ", 
      RowBox[{
       RowBox[{"all", " ", "sets", " ", "s"}], " ", "\[Union]", " ", 
       RowBox[{
       "u", " ", "where", " ", "u", " ", "is", " ", "a", " ", "subset", " ", 
        "of", " ", "t"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"getCyclicReorientations", "[", "c_List", "]"}], ":=", 
     RowBox[{"Apply", "[", 
      RowBox[{"Union", ",", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"supersets", "[", 
           RowBox[{"#", ",", 
            RowBox[{"Complement", "[", 
             RowBox[{"R9", ",", 
              RowBox[{"Union", "[", 
               RowBox[{
                RowBox[{
                "c", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "c", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
                "]"}]}], "]"}]}], "]"}], "&"}], ",", "c"}], "]"}]}], "]"}]}], 
    ";", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "returns", " ", "all", " ", "reorientation", " ", "sets", " ", "A", 
        " ", "that", " ", "would", " ", "convert", " ", "the", " ", "circuit",
         " ", "c", " ", "into", " ", "a", " ", "5"}], "-", 
       RowBox[{"0", " ", "circuit"}]}], ",", " ", 
      RowBox[{"i", ".", "e", "."}], ",", " ", 
      RowBox[{
      "every", " ", "A", " ", "that", " ", "contains", " ", "the", " ", 
       "positive", " ", 
       RowBox[{"(", 
        RowBox[{"resp", ".", " ", "negative"}], ")"}], " ", "part", " ", "of",
        " ", "c", " ", "and", " ", "is", " ", "disjoint", " ", "from", " ", 
       "the", " ", "negative", " ", 
       RowBox[{"(", 
        RowBox[{"resp", ".", " ", "positive"}], ")"}], " ", "part", " ", "of",
        " ", 
       RowBox[{"c", "."}]}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"relabelNegBases", "[", "negBases_List", "]"}], ":=", 
     RowBox[{"Module", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "reverseLexBases", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"reverseLexBases", "=", 
         RowBox[{"Map", "[", 
          RowBox[{"Reverse", ",", 
           RowBox[{"Sort", "[", 
            RowBox[{"Map", "[", 
             RowBox[{"Reverse", ",", "aub"}], "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "reorder", " ", "in", " ", "reverse", " ", "lexicographic", " ", 
           "order"}], ",", " ", 
          RowBox[{
           RowBox[{
           "to", " ", "match", " ", "the", " ", "convention", " ", "used", 
            " ", "in", " ", "the", " ", "online", " ", "OM", " ", 
            "database"}], ";", " ", "\[IndentingNewLine]", 
           RowBox[{"i", ".", "e", "."}]}], ",", " ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "<", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"e", ",", "f", ",", "g", ",", "h"}], "}"}], " ", "in", 
            " ", "RevLex", " ", "\[IndentingNewLine]", "iff", " ", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"d", ",", "c", ",", "b", ",", "a"}], "}"}]}], "<", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"h", ",", "g", ",", "f", ",", "e"}], "}"}], " ", "in", 
            " ", "Lex"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"where", " ", "a"}], "<", "b", "<", "c", "<", 
           RowBox[{"d", " ", "and", " ", "e"}], "<", "f", "<", "g", "<", 
           "h"}]}], " ", "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "\[IndentingNewLine]", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"bnTable", "\[LeftDoubleBracket]", " ", 
             RowBox[{"ReplaceAll", "[", 
              RowBox[{"#", ",", 
               RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], 
             "\[RightDoubleBracket]"}], "&"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"reverseLexBases", "\[LeftDoubleBracket]", 
              RowBox[{
              "negBases", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", "negBases", "]"}]}], "}"}]}], "]"}]}], 
          "\[IndentingNewLine]", "]"}], 
         RowBox[{"(*", "Map", "*)"}], "\[IndentingNewLine]", "]"}], 
        RowBox[{"(*", "Return", "*)"}], ";"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "the", " ", "ordering", " ", "of", " ", "the", " ", "bases", " ", "in", 
       " ", "aub", " ", "is", " ", "different", " ", "than", " ", "their", 
       " ", "ordering", " ", "on", " ", "the", " ", "online", " ", "OM", " ", 
       "database"}], ",", " ", 
      RowBox[{
      "so", " ", "we", " ", "use", " ", "this", " ", "function", " ", "to", 
       " ", "adjust", " ", "for", " ", "this", " ", "difference"}]}], " ", 
     "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "plusMinusStringToNegBases", "[", "plusMinusString_String", "]"}], ":=", 
     
     RowBox[{"Module", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", "\[IndentingNewLine]", 
        RowBox[{"Converts", " ", "a", " ", "\"\<\!\(\*
StyleBox[\"+\",
FontFamily->\"Courier\"]\)\!\(\*
StyleBox[\"-\",
FontFamily->\"Courier\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Courier\"]\)\!\(\*
StyleBox[\"string\",
FontFamily->\"Courier\"]\)\!\(\*
StyleBox[\"\\\"\",
FontFamily->\"Courier\"]\)", 
         StyleBox[" ",
          FontFamily->"Courier"], 
         StyleBox["into",
          FontFamily->"Courier"], 
         StyleBox["\[IndentingNewLine]",
          FontFamily->"Courier"], 
         StyleBox["a",
          FontFamily->"Courier"], 
         StyleBox[" ",
          FontFamily->"Courier"], 
         StyleBox["list",
          FontFamily->"Courier"], 
         StyleBox[" ",
          FontFamily->"Courier"], 
         StyleBox["of",
          FontFamily->"Courier"], 
         StyleBox[" ",
          FontFamily->"Courier"], 
         StyleBox["negative",
          FontFamily->"Courier"], 
         StyleBox[" ",
          FontFamily->"Courier"], 
         RowBox[{
          StyleBox["bases",
           FontFamily->"Courier"], 
          StyleBox[".",
           FontFamily->"Courier"], 
          StyleBox["\n",
           FontFamily->"Courier"], 
          RowBox[{"Example", ":", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "plusMinusStringToNegBases", "[", "\"\<++-+--+++...\>\"", "]"}], 
            "\[IndentingNewLine]", "is", " ", "converted", " ", "into", " ", 
            StyleBox[
             RowBox[{"{", 
              RowBox[{"3", ",", " ", "5", ",", " ", "6", ",", " ", "..."}], 
              "}"}],
             FontFamily->"Courier"]}]}]}]}], 
        StyleBox["\[IndentingNewLine]",
         FontFamily->"Courier"], 
        StyleBox["*)",
         FontFamily->"Courier"]}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"temp", "=", "\[IndentingNewLine]", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"#", "\[Equal]", "0"}], ",", 
              RowBox[{"-", "1"}], ",", "#"}], "]"}], "&"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Map", "[", 
            RowBox[{"ToExpression", ",", "\[IndentingNewLine]", 
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"StringReplace", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{"\"\<-\>\"", "\[Rule]", "\"\<0\>\""}]}], "]"}], 
                "&"}], ",", "\[IndentingNewLine]", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"StringReplace", "[", 
                   RowBox[{"#", ",", 
                    RowBox[{"\"\<+\>\"", "\[Rule]", "\"\<1\>\""}]}], "]"}], 
                  "&"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"Characters", "[", "plusMinusString", "]"}]}], 
                "]"}]}], "]"}]}], "]"}]}], "]"}]}], ";", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "This", " ", "gives", " ", "a", " ", "basis", " ", "as", " ", "a", 
           " ", "list", " ", "of", " ", "1", "s", " ", "and"}], " ", "-", 
          RowBox[{"1", "s"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "\[IndentingNewLine]", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                "temp", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "\[Equal]", 
                RowBox[{"-", "1"}]}], ",", "i"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", "temp", "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\"\<Null\>\"", ",", "Null"}], "}"}]}], "]"}], "]"}], 
        ";"}]}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "This", " ", "converts", " ", "the", " ", "list", " ", "of", " ", "1",
          "s", " ", "and"}], " ", "-", 
        RowBox[{
        "1", "s", " ", "into", " ", "a", " ", "\"\<negBasis list\>\""}]}], 
       " ", "*)"}], "\[IndentingNewLine]", "]"}]}]}], 
   RowBox[{"(*", " ", "Module", " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.537590504457971*^9, 3.537590531471937*^9}, {
   3.537590582100647*^9, 3.537590583251115*^9}, {3.537590666808877*^9, 
   3.537590667164813*^9}, {3.53762561481077*^9, 3.5376256152629557`*^9}, {
   3.537626138666109*^9, 3.537626140077882*^9}, {3.5376264209267263`*^9, 
   3.5376264261079683`*^9}, {3.537626463277651*^9, 3.5376264667813463`*^9}, {
   3.53764650097637*^9, 3.537646508451087*^9}, {3.537646579641817*^9, 
   3.5376465813196297`*^9}, {3.53764694536965*^9, 3.537646946567313*^9}, {
   3.537646986007331*^9, 3.5376469970383043`*^9}, {3.5376470375650253`*^9, 
   3.5376470875375013`*^9}, 3.546018128650311*^9, 3.5460182254373903`*^9, {
   3.546018302913052*^9, 3.546018324978827*^9}, 3.546018364002246*^9, 
   3.546018421927678*^9, {3.546018506082106*^9, 3.546018510813302*^9}, 
   3.546018553163711*^9, 3.546018756372506*^9, {3.546018788614626*^9, 
   3.546018820862404*^9}, {3.546018852055286*^9, 3.546018855412839*^9}, {
   3.546018893125524*^9, 3.546018921540559*^9}, {3.546019057480238*^9, 
   3.5460190583812857`*^9}, {3.602385650344994*^9, 3.602385650962859*^9}, {
   3.603585741327701*^9, 3.6035857448716784`*^9}, {3.603968208679908*^9, 
   3.603968765478948*^9}, {3.603969076905939*^9, 3.603969653684572*^9}, {
   3.60397006682931*^9, 3.603970255337274*^9}, {3.6039712505878897`*^9, 
   3.6039721067837467`*^9}, {3.60398046922302*^9, 3.603980812799025*^9}}]
},
WindowSize->{840, 756},
WindowMargins->{{Automatic, 1}, {Automatic, 0}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 5, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 2105, 38, 657, "Text"],
Cell[2653, 60, 83693, 1954, 8717, "Input"]
}
]
*)

(* End of internal cache information *)

